Three-loop matching of heavy flavor-changing (axial-)tensor currents

We present the three-loop calculations of the nonrelativistic QCD (NRQCD) current renormalization constants and corresponding anomalous dimensions, and the matching coefficients for the spatial-temporal tensor and spatial-spatial axial-tensor currents with two different heavy quark masses. We obtain the convergent decay constant ratio up to the next-to-next-to-next-to-leading order (N$^3$LO) for the $S$-wave vector meson $B_c^*$ involving the tensor and axial-tensor currents. We obtain the three-loop finite ($\epsilon^0$) term in the ratio of the QCD heavy flavor-changing tensor current renormalization constant in the on-shell ($\mathrm{OS}$) scheme to that in the modified-minimal-subtraction ($\mathrm{\overline{MS}}$) scheme, which is helpful to obtain the three-loop matching coefficients for all heavy flavor-changing (axial-)tensor currents.

==> anc/res.m <==
(* ::Package:: *)

(*Numerical results with about 30-digit precision for all 
color-structure components of $z_t^{(3)}(x)$ with  x $\in$ 
{1/20,1/5,100/475,150/525,150/475,150/425,204/498,200/475,1/2,1}, as 
defined in Eq.(17)  in the paper.
For example, zFFA[1/5]=$z_t^{FFA}(1/5)$.*)

resz={zFFF[6/19]->-2.322282618854114578537016108614125,zFFA[6/19]->0.639520949149858893859997786529073,zFFL[6/19]->0.4853534566842997570167941225718565,zFFC[6/19]->-0.03000471434171467205824064002106239,zFFB[6/19]->-0.9678875278485308919083147882459536,zFAA[6/19]->4.915434628577634551942189542499175,zFAL[6/19]->-3.781041190909878509548508614633782,zFAC[6/19]->-0.6402941385083434915667791306854458,zFAB[6/19]->2.001513695701564661579646804991253,zFLL[6/19]->0.5467819723918662421033855342414089,zFLC[6/19]->0.2472421774624365201378350842783903,zFLB[6/19]->-0.184266849024512214974135863561087,zFCC[6/19]->0.04354627000090891032157899940171606,zFBC[6/19]->0.0694552083543066448246782928773654,zFBB[6/19]->0.2464174201180795398440415538569379,zFFF[19/6]->-2.322282618854114578537016108614128,zFFA[19/6]->0.6395209491498588938599977865290765,zFFL[19/6]->0.4853534566842997570167941225718565,zFFC[19/6]->-0.9678875278485308919083147882459536,zFFB[19/6]->-0.03000471434171467205824064002106239,zFAA[19/6]->4.915434628577634551942189542499174,zFAL[19/6]->-3.781041190909878509548508614633782,zFAC[19/6]->2.001513695701564661579646804991253,zFAB[19/6]->-0.6402941385083434915667791306854458,zFLL[19/6]->0.5467819723918662421033855342414089,zFLC[19/6]->-0.184266849024512214974135863561087,zFLB[19/6]->0.2472421774624365201378350842783903,zFCC[19/6]->0.2464174201180795398440415538569379,zFBC[19/6]->0.0694552083543066448246782928773654,zFBB[19/6]->0.04354627000090891032157899940171606,zFFF[83/34]->-2.253987939957467999820588920265201,zFFA[83/34]->1.034146609422358511009799428615555,zFFL[83/34]->0.3260171658701790255180956191902937,zFFC[83/34]->-0.9726784937667476853156101632697668,zFFB[83/34]->-0.2432955509967344910183780720113521,zFAA[83/34]->5.134805290345952699100833349062376,zFAL[83/34]->-4.061611788568003992241646950981078,zFAC[83/34]->1.779889107259801608977254121467652,zFAB[83/34]->-0.4301101319715353845768237901719256,zFLL[83/34]->0.5915963338086412340625681690377073,zFLC[83/34]->-0.1453139230714258013457707469069953,zFLB[83/34]->0.2228306314169344953501375846159466,zFCC[83/34]->0.1961871620153682566249134942883859,zFBC[83/34]->0.09920058832749798572025005196218336,zFBB[83/34]->0.04514963966237508089872290082526889,zFFF[1]->-2.170563253235605434439251585414305,zFFA[1]->1.701932396526776278669199346649315,zFFL[1]->0.05855609718322683326805201066882006,zFFC[1]->-0.7744899284902858871591028281051375,zFFB[1]->-0.7744899284902858871591028281051375,zFAA[1]->5.548690074704280067946393278251596,zFAL[1]->-4.543507976004359576457883416301984,zFAC[1]->0.6580776290263332426482805312246209,zFAB[1]->0.6580776290263332426482805312246209,zFLL[1]->0.6660652346782515769152045514529622,zFLC[1]->0.04899245335736374346708542871331177,zFLB[1]->0.04899245335736374346708542871331177,zFCC[1]->0.07745493579280777306245616984422687,zFBC[1]->0.1549098715856155461249123396884537,zFBB[1]->0.07745493579280777306245616984422687,zFFF[1/2]->-2.217905189993785138104845136039796,zFFA[1/2]->1.28641259863993830058633711359365,zFFL[1/2]->0.2245991932137652570794250381804001,zFFC[1/2]->-0.3902971400955325058019158753004683,zFFB[1/2]->-0.9567211464317189928938843943565147,zFAA[1/2]->5.285614955175156278757946866220471,zFAL[1/2]->-4.243171442444923096970336191168944,zFAC[1/2]->-0.2301579320275776532703833666180448,zFAB[1/2]->1.569229545902317113691384988294385,zFLL[1/2]->0.6199910032381154960157366838744244,zFLC[1/2]->0.1943966247289104332796729236246464,zFLB[1/2]->-0.1085885326656419695603903168781408,zFCC[1/2]->0.04744151702176772796515988927230524,zFBC[1/2]->0.1195166664075320065066053517462381,zFBB[1/2]->0.1617253589686074360054080929746249,zFFF[1/20]->-3.726561019935861461963983074237635,zFFA[1/20]->-3.615103285029231419898805195760753,zFFL[1/20]->2.170147895260930774063754687087176,zFFC[1/20]->1.970905752031163229733045077378158,zFFB[1/20]->0.06703375454171582915724266711124383,zFAA[1/20]->4.153810382312660920576060165044944,zFAL[1/20]->-1.566072215635743530837722859725602,zFAC[1/20]->-0.7461120648037418727482924277362734,zFAB[1/20]->1.936421929286882825207297102062749,zFLL[1/20]->0.1133147602470386368934745568345328,zFLC[1/20]->-0.01862466155204149838419758629963738,zFLB[1/20]->-0.2411737408100979288679868166675183,zFCC[1/20]->-0.06336070061482933599070194391642727,zFBC[1/20]->-0.1101792691798351256958352168707408,zFBB[1/20]->0.6298505053730262816022074250182248,zFFF[1/5]->-2.513400492129970325738159774397666,zFFA[1/5]->-0.1887692627362847506237271378686103,zFFL[1/5]->0.8208819211218339856464975201032653,zFFC[1/5]->0.3932627988935832851147447281887316,zFFB[1/5]->-0.8829034512017272822523266030817809,zFAA[1/5]->4.535228832554058809026631985135775,zFAL[1/5]->-3.219086301560960940243342051365866,zFAC[1/5]->-0.8678277365451848566952002475970524,zFAB[1/5]->2.231015007075542699677744756745392,zFLL[1/5]->0.4527569614369129890877736786865997,zFLC[1/5]->0.2520641795037008630818517926435854,zFLB[1/5]->-0.2269596393568377493866854549719178,zFCC[1/5]->0.03850612405861204690214186654224914,zFBC[1/5]->0.0160171373684827819320948095667375,zFBB[1/5]->0.3438159944311441360485382434450169,zFFF[4/19]->-2.486931149252550852498747967977743,zFFA[4/19]->-0.08850634176220723238157260985713994,zFFL[4/19]->0.7802826449556369353029698848812826,zFFC[4/19]->0.3430475110817749311937197907915115,zFFB[4/19]->-0.8976401686250804891383489598528497,zFAA[4/19]->4.574844842354775659703459106546798,zFAL[4/19]->-3.284474304804967927297140850742215,zFAC[4/19]->-0.8508311359477693468859989812936704,zFAB[4/19]->2.21534577242880715535203751394515,zFLL[4/19]->0.4640441752587891852586552470593096,zFLC[4/19]->0.2539844203146370237211237733663772,zFLB[4/19]->-0.2237106307061959903771217796208918,zFCC[4/19]->0.03945753606793480801730894435607369,zFBC[4/19]->0.02181601151799196417556393773495836,zFBB[4/19]->0.332535187052657789623156402373548,zFFF[2/7]->-2.355893941399209226791163177630202,zFFA[2/7]->0.4713072956733263144889846153319278,zFFL[2/7]->0.5534461522262222925512224839132283,zFFC[2/7]->0.05782714912120177479681487417462528,zFFB[2/7]->-0.9579183762696448723189462707396438,zFAA[2/7]->4.828882354693015701374987366307942,zFAL[2/7]->-3.663413625414658951533338778290595,zFAC[2/7]->-0.7053169606612578014154543789771647,zFAB[2/7]->2.069360517175160145531994507531414,zFLL[2/7]->0.5276128199082887643956286789798965,zFLC[2/7]->0.2525170283225846713360400104830613,zFLB[2/7]->-0.1963823849271848955490263380030371,zFCC[2/7]->0.0429244045010032387245523574615995,zFBC[2/7]->0.05759038912482901907823818945990109,zFBB[2/7]->0.2669807839963479601056703056878863,zFFF[6/17]->-2.289873463370991765318258337516202,zFFA[6/17]->0.8162748134277468547767223514453316,zFFL[6/17]->0.4139011045236485155112511221576407,zFFC[6/17]->-0.1239580698490061171921222400086097,zFFB[6/17]->-0.9735920269185951710306996795593703,zFAA[6/17]->5.010997436684938447707430233322396,zFAL[6/17]->-3.906028949177859361703195938420774,zFAC[6/17]->-0.5576995827028492847814064978977424,zFAB[6/17]->1.914618953322167350757991367633001,zFLL[6/17]->0.5668958932187802927224310989420665,zFLC[6/17]->0.2386611392902930098681803257154045,zFLB[6/17]->-0.1689216128196826452105407914078695,zFCC[6/17]->0.04416277570257708314330634504147165,zFBC[6/17]->0.08245597574819781308862156695485714,zFBB[6/17]->0.2243135803670456898861611445950518,zFFF[8/19]->-2.248242218134230028285643208032171,zFFA[8/19]->1.071747787477591987946839915199241,zFFL[8/19]->0.3108753538215824998296538420800521,zFFC[8/19]->-0.2644511733967051783514796595683584,zFFB[8/19]->-0.9714674502319064970581771282559577,zFAA[8/19]->5.156799626570525756349211138123465,zFAL[8/19]->-4.08859548044011398640008655422834,zFAC[8/19]->-0.4044866499679278075476691320921021,zFAB[8/19]->1.752832606581127709343813196622001,zFLL[8/19]->0.5958446064134354863695237718917479,zFLC[8/19]->0.2193876628453252407241017351933104,zFLB[8/19]->-0.1405881392888275004110172264216185,zFCC[8/19]->0.04538140778890629334461425909278647,zFBC[8/19]->0.1021674914799209498305603886171518,zFBB[8/19]->0.1912069771400304184915010213769663,zFFF[34/83]->-2.253987939957467999820588920265201,zFFA[34/83]->1.034146609422358511009799428615555,zFFL[34/83]->0.3260171658701790255180956191902937,zFFB[34/83]->-0.9726784937667476853156101632697668,zFFC[34/83]->-0.2432955509967344910183780720113521,zFAA[34/83]->5.134805290345952699100833349062376,zFAL[34/83]->-4.061611788568003992241646950981078,zFAB[34/83]->1.779889107259801608977254121467652,zFAC[34/83]->-0.4301101319715353845768237901719256,zFLL[34/83]->0.5915963338086412340625681690377073,zFLB[34/83]->-0.1453139230714258013457707469069953,zFLC[34/83]->0.2228306314169344953501375846159466,zFBB[34/83]->0.1961871620153682566249134942883859,zFBC[34/83]->0.09920058832749798572025005196218336,zFCC[34/83]->0.04514963966237508089872290082526889}


(*Numerical results with about 30-digit precision for all 
color-structure components of ${\cal C}_J^{(n)}(x)$ with J 
$\in$ {(t,i0),(t5,ij)}, n $\in$ {2,3}, x $\in$
{1/20,1/5,100/475,150/525,150/475,150/425,204/498,200/475,1/2,1}, as 
defined in eq.(25)  in the paper.
For example, CFA[t5ij,1/2]=${\cal C}_{t5,ij}^{FA}(1/2)$,CFAL[ti0,6/19]=${\cal C}_{t,i0}^{FAL}(150/475)$.*)

resC={CFF[t5ij,6/19]->-14.91303470050376244158814292973853,CFA[t5ij,6/19]->-6.585499135192203408065908804166645,CFL[t5ij,6/19]->0.4862374975344526863648181864811697,CFC[t5ij,6/19]->0.5857965637290443051592510236191003,CFB[t5ij,6/19]->0.09476764811256526064879685039758012,CFFF[t5ij,6/19]->22.30606212757927529040392514059804,CFFA[t5ij,6/19]->-203.9547221452199193233712311876305,CFFL[t5ij,6/19]->50.84885062111270842485571702210829,CFFC[t5ij,6/19]->-1.685478944715367052674865336378177,CFFB[t5ij,6/19]->-0.1254935049018154357212448990396469,CFAA[t5ij,6/19]->-102.7968727737777422224763578787949,CFAL[t5ij,6/19]->40.22574662383519955538190917801872,CFAC[t5ij,6/19]->0.4646634873238862983961914199411663,CFAB[t5ij,6/19]->-0.2077350422830050031796048431892654,CFLL[t5ij,6/19]->-2.088148782479622166923477769696008,CFLC[t5ij,6/19]->-0.7763395761235277778675082574768107,CFLB[t5ij,6/19]->-0.05562596176281692613335442847828839,CFCC[t5ij,6/19]->0.166410566769625472334622650374377,CFBC[t5ij,6/19]->0.09030484388439746164998804744109132,CFBB[t5ij,6/19]->0.01553022633953168741594665079095977,CFF[t5ij,34/83]->-14.65127520684694373795766105959937,CFA[t5ij,34/83]->-6.211065403608004433548587766739041,CFL[t5ij,34/83]->0.5332415881840431086954655115490682,CFB[t5ij,34/83]->0.1184151737093152743188602035420972,CFC[t5ij,34/83]->0.4909708112084258342804354149194935,CFFF[t5ij,34/83]->29.22186272271634787399420349728854,CFFA[t5ij,34/83]->-197.8500243265009290836319076761466,CFFL[t5ij,34/83]->49.20773288500481875633603646123332,CFFB[t5ij,34/83]->-0.235860096896216604782176054305426,CFFC[t5ij,34/83]->-1.565959050972094396593100030569099,CFAA[t5ij,34/83]->-100.7424363113857496175615849344641,CFAL[t5ij,34/83]->39.95089927914677729292299736137844,CFAB[t5ij,34/83]->-0.2044950144418909237539509091080235,CFAC[t5ij,34/83]->0.2774715965290291197306182424530462,CFLL[t5ij,34/83]->-2.229665966727551841075073060202744,CFLB[t5ij,34/83]->-0.08456487800486395920808255433726588,CFLC[t5ij,34/83]->-0.6340761807208325148607114199022115,CFBB[t5ij,34/83]->0.02048603957342799850958180846118785,CFBC[t5ij,34/83]->0.09467686659646792121667575986292913,CFCC[t5ij,34/83]->0.1270061529426080171074992981654132,CFF[t5ij,1]->-14.18817260140588844787827145428699,CFA[t5ij,1]->-5.604850379476327735225730965783838,CFL[t5ij,1]->0.6111111111111111111111111111111111,CFC[t5ij,1]->0.2511990219801425291478908889164109,CFB[t5ij,1]->0.2511990219801425291478908889164109,CFFF[t5ij,1]->40.60719762592649146751579981534298,CFFA[t5ij,1]->-188.6566147574754602445587529766047,CFFL[t5ij,1]->46.56984593760044902781957022150898,CFFC[t5ij,1]->-0.8435622911595001453055093736419594,CFFB[t5ij,1]->-0.8435622911595001453055093736419594,CFAA[t5ij,1]->-97.7349732699183863423452450045741,CFAL[t5ij,1]->39.62371855452441907734204742205348,CFAC[t5ij,1]->-0.1024741614929317408574835971993802,CFAB[t5ij,1]->-0.1024741614929317408574835971993802,CFLL[t5ij,1]->-2.468336454482374116370541876524862,CFLC[t5ij,1]->-0.2702504391565021717321386913977786,CFLB[t5ij,1]->-0.2702504391565021717321386913977786,CFCC[t5ij,1]->0.05123960751198372493493118588999641,CFBC[t5ij,1]->0.1024792150239674498698623717799928,CFBB[t5ij,1]->0.05123960751198372493493118588999641,CFF[t5ij,1/2]->-14.47876670502766844284578596354234,CFA[t5ij,1/2]->-5.977566672646371188896069508319509,CFL[t5ij,1/2]->0.56297589023889268684602554712096,CFC[t5ij,1/2]->0.4264755570341442378528195443874566,CFB[t5ij,1/2]->0.1405541417155272515312913940002353,CFFF[t5ij,1/2]->33.5765069453481742192374722984254,CFFA[t5ij,1/2]->-194.2088607068429502864837277934271,CFFL[t5ij,1/2]->48.18926267526103636173338121919294,CFFC[t5ij,1/2]->-1.431374470861047539775117279799049,CFFB[t5ij,1/2]->-0.3406408473746221965934812237936401,CFAA[t5ij,1/2]->-99.53793656022736099197058115225852,CFAL[t5ij,1/2]->39.80774454239051821793070589061588,CFAC[t5ij,1/2]->0.1593967064173586808648790260293899,CFAB[t5ij,1/2]->-0.1963377173973694357435741605239384,CFLL[t5ij,1/2]->-2.320181831643621691268325417014543,CFLC[t5ij,1/2]->-0.5359699934951940788781699221883872,CFLB[t5ij,1/2]->-0.1132780538323249863617563676370947,CFCC[t5ij,1/2]->0.103484983366194854012649944869977,CFBC[t5ij,1/2]->0.09757744158824691430436225901645124,CFBB[t5ij,1/2]->0.02523272481662507876950151989866353,CFF[t5ij,1/20]->-16.6777470392028921223571953383062,CFA[t5ij,1/20]->-10.45184131921853143394306525134402,CFL[t5ij,1/20]->0.04643935319914852306280507989376712,CFC[t5ij,1/20]->1.713877268613330681310156011391725,CFB[t5ij,1/20]->0.02648171198039483661926649789923378,CFFF[t5ij,1/20]->-48.07309117588272145719535756175602,CFFA[t5ij,1/20]->-287.1820914314068470485982384143925,CFFL[t5ij,1/20]->68.82743568062831170331185715428379,CFFC[t5ij,1/20]->1.2130501404002916368529534467181,CFFB[t5ij,1/20]->0.1671480760626071819632166719000119,CFAA[t5ij,1/20]->-133.2189796590999543335610794217685,CFAL[t5ij,1/20]->46.25608654496841389601768701680969,CFAC[t5ij,1/20]->2.834862006734598036809043513805157,CFAB[t5ij,1/20]->-0.1721061083506519069669288866091346,CFLL[t5ij,1/20]->-0.8326675424384987384062962020585893,CFLC[t5ij,1/20]->-2.130538390365044899885378161469915,CFLB[t5ij,1/20]->0.009592918240295602432803352821915978,CFCC[t5ij,1/20]->1.123396596216586315670138600190349,CFBC[t5ij,1/20]->0.06566116576777031100136923002412013,CFBB[t5ij,1/20]->0.001328860200305839594393410050829073,CFF[t5ij,1/5]->-15.41845440878364240088721863239817,CFA[t5ij,1/5]->-7.393886817819486134564831601359686,CFL[t5ij,1/5]->0.3875780677174860590832278703852517,CFC[t5ij,1/5]->0.7846240439029584074363245992056284,CFB[t5ij,1/5]->0.06490834580726538843190916310704104,CFFF[t5ij,1/5]->7.58132474683741708104399386752861,CFFA[t5ij,1/5]->-218.2736673989379017788340072384735,CFFL[t5ij,1/5]->54.43455968984312689018059597981989,CFFC[t5ij,1/5]->-1.669393741294209405027985414737332,CFFB[t5ij,1/5]->0.008354845007704154996385509250351601,CFAA[t5ij,1/5]->-107.7603565917664846439607063500153,CFAL[t5ij,1/5]->41.01083064992014301438147132164541,CFAC[t5ij,1/5]->0.888557154441662900251738976246589,CFAB[t5ij,1/5]->-0.201648735298674065265077091119318,CFLL[t5ij,1/5]->-1.7972531741737236654534068114266,CFLC[t5ij,1/5]->-1.062375426019590152504088565313915,CFLB[t5ij,1/5]->-0.02274725790549877287848714696325455,CFCC[t5ij,1/5]->0.2692629703207339501628195970789646,CFBC[t5ij,1/5]->0.08206318190385243624421171048700522,CFBB[t5ij,1/5]->0.009374174445198744653728247394864786,CFF[t5ij,4/19]->-15.36103310477298289511030611830552,CFA[t5ij,4/19]->-7.295293576527421773918897234720407,CFL[t5ij,4/19]->0.3994066793113081435602193734791138,CFC[t5ij,4/19]->0.7600713150627659213875211933440334,CFB[t5ij,4/19]->0.06764081799875728326629485276167273,CFFF[t5ij,4/19]->9.366234340783754606323914868706241,CFFA[t5ij,4/19]->-216.4427237761958786398953172587123,CFFL[t5ij,4/19]->53.99361028793175408823643585812914,CFFC[t5ij,4/19]->-1.688675292933105587684098732099839,CFFB[t5ij,4/19]->-0.003528299745785451831673653290776061,CFAA[t5ij,4/19]->-107.1158102358035861176622376796025,CFAL[t5ij,4/19]->40.90102979926489758098545981525966,CFAC[t5ij,4/19]->0.834829297894109001955859179560422,CFAB[t5ij,4/19]->-0.2027665575093932831346853099190201,CFLL[t5ij,4/19]->-1.831705017996363512688337760644013,CFLC[t5ij,4/19]->-1.028104299619599464399405380968063,CFLB[t5ij,4/19]->-0.02553542639396294679234748134465815,CFCC[t5ij,4/19]->0.2550223871404842552344193950958017,CFBC[t5ij,4/19]->0.08297975982137926480313592285965541,CFBB[t5ij,4/19]->0.009935815564382254495391017116855915,CFF[t5ij,2/7]->-15.02097701019342774342048193087154,CFA[t5ij,2/7]->-6.747850366845641024871044131956635,CFL[t5ij,2/7]->0.4661153971648879634620230761591432,CFC[t5ij,2/7]->0.6256838303663007357476104774229307,CFB[t5ij,2/7]->0.0870685716263221551279158195656809,CFFF[t5ij,2/7]->19.32933175306675655495508037337503,CFFA[t5ij,2/7]->-206.7045809555580928398931837629358,CFFL[t5ij,2/7]->51.56392565853833844592002977686114,CFFC[t5ij,2/7]->-1.709563237896968488073200104629891,CFFB[t5ij,2/7]->-0.09023807864931978705031088240112511,CFAA[t5ij,2/7]->-103.7353477514471106355546379154881,CFAL[t5ij,2/7]->40.36235548364053113407404955337149,CFAC[t5ij,2/7]->0.5470390283061400748773351968573457,CFAB[t5ij,2/7]->-0.2073680640665905106124401467038331,CFLL[t5ij,2/7]->-2.02815194879622431966236691943966,CFLC[t5ij,2/7]->-0.8351908186312016463349479428071169,CFLB[t5ij,2/7]->-0.04669335455254148165537582933064954,CFCC[t5ij,2/7]->0.1847965008611326480619515747183019,CFBC[t5ij,2/7]->0.08851746147130868122234964337283984,CFBB[t5ij,2/7]->0.01393584913928185435697981587223418,CFF[t5ij,6/17]->-14.79716247240002120333741067832398,CFA[t5ij,6/17]->-6.416550923917416677956563726109134,CFL[t5ij,6/17]->0.5073430619887399890657521450384964,CFC[t5ij,6/17]->0.5437312608291103883570316476608118,CFB[t5ij,6/17]->0.1042021270652361284208239906347037,CFFF[t5ij,6/17]->25.41716537190870645556006061131691,CFFA[t5ij,6/17]->-201.1594186238073774781143628979257,CFFL[t5ij,6/17]->50.10704720696596021021997369755053,CFFC[t5ij,6/17]->-1.643599393327117382279143356999532,CFFB[t5ij,6/17]->-0.1692125405986796475037744708344473,CFAA[t5ij,6/17]->-101.8509952292703133292342434040386,CFAL[t5ij,6/17]->40.09480038808557430911538965963079,CFAC[t5ij,6/17]->0.3799356065632213984211205654128958,CFAB[t5ij,6/17]->-0.2071909400202525842456603002597797,CFLL[t5ij,6/17]->-2.151454401208148413087776251947441,CFLC[t5ij,6/17]->-0.7135986817799561750014218415477036,CFLB[t5ij,6/17]->-0.06692148811766709043893693512519378,CFCC[t5ij,6/17]->0.1481969326463026827760939582093037,CFBC[t5ij,6/17]->0.09223462132508026659959063370525249,CFBB[t5ij,6/17]->0.01749548294966750603842429307551139,CFF[t5ij,8/19]->-14.62578970968826717504944875573345,CFA[t5ij,8/19]->-6.175945319757502046035773617614661,CFL[t5ij,8/19]->0.5376931187318468375823252951956284,CFC[t5ij,8/19]->0.4816714858379950248976295890432268,CFB[t5ij,8/19]->0.1212474203378832053430490128701904,CFFF[t5ij,8/19]->29.8746138015171751303364076935928,CFFA[t5ij,8/19]->-197.2942787521925553652035282871477,CFFL[t5ij,8/19]->49.0543244740178965655893192408124,CFFC[t5ij,8/19]->-1.549284206927960437194956192028538,CFFB[t5ij,8/19]->-0.2492208068356839358059314630779352,CFAA[t5ij,8/19]->-100.5575358799037040269046905354861,CFAL[t5ij,8/19]->39.92798671974968440148208033374045,CFAC[t5ij,8/19]->0.2599190038719392314189303904500072,CFAB[t5ij,8/19]->-0.2037082433123609153536841569349092,CFLL[t5ij,8/19]->-2.243168120271038865434010735537381,CFLC[t5ij,8/19]->-0.6199806558495648680056682639104531,CFLB[t5ij,8/19]->-0.08816052642185454340253543941352237,CFCC[t5ij,8/19]->0.1234563894652872581737936975469001,CFBC[t5ij,8/19]->0.09510465253740978643502920114491623,CFBB[t5ij,8/19]->0.02108689008427294752405204896462045,CFF[ti0,6/19]->-13.71289080533129643353786882415359,CFFF[ti0,6/19]->20.18969417129305999911571842286214,CFFA[ti0,6/19]->-203.4349264860295194232572876812726,CFFL[ti0,6/19]->50.93775016890326146248907065955902,CFF[ti0,34/83]->-13.29485649499196674804600773202977,CFFF[ti0,34/83]->26.45801400069995001692561737179819,CFFA[ti0,34/83]->-197.3061196789253916656537346564956,CFFL[ti0,34/83]->49.30820834514222445929245522623848,CFF[ti0,1]->-12.54323853455766201140585628764096,CFFF[ti0,1]->36.49486245880592537633476189872792,CFFA[ti0,1]->-188.0778416598807139057999402327848,CFFL[ti0,1]->46.69169290551513246755826764126054,CFF[ti0,1/2]->-13.01660309005146716598141692652366,CFFF[ti0,1/2]->30.34072780270531309741264570297417,CFFA[ti0,1/2]->-193.6508370317924739633162578288033,CFFL[ti0,1/2]->48.29757109118519941927889003674988,CFF[ti0,1/20]->-16.37934630145264696381344655524116,CFFF[ti0,1/20]->-47.89932279620978019861703925894598,CFFA[ti0,1/20]->-286.9303892023281746785356053236697,CFFL[ti0,1/20]->68.84953943898018171505583854562194,CFF[ti0,1/5]->-14.50460214942351660284698798426149,CFFF[ti0,1/5]->6.483623928405072916932115295647898,CFFA[ti0,1/5]->-217.8101974678581544029535352656057,CFFL[ti0,1/5]->54.50225244979572880114653899079298,CFF[ti0,4/19]->-14.4157401816692762095004493873785,CFFF[ti0,4/19]->8.167986323401110961118547132991711,CFFA[ti0,4/19]->-215.9721711316355385582276327711594,CFFL[ti0,4/19]->54.06363198593943606494827709745707,CFF[ti0,2/7]->-13.88373864298971563919263934652367,CFFF[ti0,2/7]->17.45600349425748812516671665951097,CFFA[ti0,2/7]->-206.1957044793334347953692873305678,CFFL[ti0,2/7]->51.64816553759046526845542552384988,CFF[ti0,6/17]->-13.52847986507662538843997138155351,CFFF[ti0,6/17]->23.0243550241544779739318973523245,CFFA[ti0,6/17]->-200.6285429954627801685847280307368,CFFL[ti0,6/17]->50.20102369639732286317533957138538,CFF[ti0,8/19]->-13.25388310798220177947300373334554,CFFF[ti0,8/19]->27.04331123153069546380002371367908,CFFA[ti0,8/19]->-196.748201378609011507460684310645,CFFL[ti0,8/19]->49.15594718525538289118757442765595,CFA[ti0,x_]:>CFA[t5ij,x],CFAA[ti0,x_]:>CFAA[t5ij,x],CFAB[ti0,x_]:>CFAB[t5ij,x],CFAC[ti0,x_]:>CFAC[t5ij,x],CFAL[ti0,x_]:>CFAL[t5ij,x],CFB[ti0,x_]:>CFB[t5ij,x],CFBB[ti0,x_]:>CFBB[t5ij,x],CFBC[ti0,x_]:>CFBC[t5ij,x],CFC[ti0,x_]:>CFC[t5ij,x],CFCC[ti0,x_]:>CFCC[t5ij,x],CFFB[ti0,x_]:>CFFB[t5ij,x],CFFC[ti0,x_]:>CFFC[t5ij,x],CFL[ti0,x_]:>CFL[t5ij,x],CFLB[ti0,x_]:>CFLB[t5ij,x],CFLC[ti0,x_]:>CFLC[t5ij,x],CFLL[ti0,x_]:>CFLL[t5ij,x]}

